Quadratic-in-Spin Hamiltonian at $\mathcal{O}(G^2)$ from Scattering Amplitudes

We obtain the quadratic-in-spin terms of the conservative Hamiltonian describing the interactions of a binary of spinning bodies in General Relativity through $\mathcal{O}(G^2)$ and to all orders in velocity. Our calculation extends a recently-introduced framework based on scattering amplitudes and effective field theory to consider non-minimal coupling of the spinning objects to gravity. At the order that we consider, we establish the validity of the formula proposed in \cite{Bern:2020buy} that relates the impulse and spin kick in a scattering event to the eikonal phase.

==> anc/coefficients.m <==
(* ::Package:: *)

(* ::Input::Initialization:: *)
(*
Ancillary file for "Quadratic-in-Spin Hamiltonian at O(G^2) from Scattering Amplitudes" by Dimitrios Kosmopoulos and Andres Luna.

These are the amplitude and Hamiltonian coefficients appearing in the text.

Notation:
m1, m2: mass of particle 1,2,
m: m1 + m2,
nu=m1 m2/m^2,
E1, E2: Energy of particle 1,2,
E12: E1 + E2,
xi=E1 E2/E12^2,
pSq: p^2 of three momentum p in center-of-mass frame,
gamma1: E1/m1,
gamma2: E2/m2,
gamma: E/m,
sigma=(p1.p2)/(m1 m2)=(E1 E2+pSq)/(m1 m2),
CES2 is the spin-induced quadrupole Wilson coefficient
*)


(* ::Input::Initialization:: *)
(*Covariant amplitude coefficients (alpha's),
appearing in eqs. (3.2) and (3.7)*)
alpha[1,0,1]=4 m^4 nu^2 (-1+2 sigma^2);
alpha[1,1,1]=(8 m^2 nu sigma)/m1;
alpha[1,2,4]=(2 CES2 m^4 nu^2 (-1+2sigma^2))/m1^2;
alpha[1,2,5]=0;
alpha[1,2,6]=0;

alpha[2,0,1]=3 m^5 nu^2 (-1+5sigma^2);
alpha[2,1,1]=(m^2 (4 m1+3 m2)nu sigma (-3+5sigma^2))/(m1 (-1+sigma^2));
alpha[2,2,4]=1/(16 (-1+sigma^2)) m2^2 (4 m2 (1-sigma^2+CES2 (3-29sigma^2+30sigma^4))+m1 (5 (-1-6sigma^2+7sigma^4)+CES2 (35-174sigma^2+155sigma^4)));
alpha[2,2,5]=-(1/(16 (-1+sigma^2))) m2^2 (4 m2 (2-17sigma^2+15sigma^4+CES2 (2-13sigma^2+15sigma^4))+m1 (7-102sigma^2+95sigma^4+CES2 (23-102sigma^2+95sigma^4)));
alpha[2,2,6]=-(1/(8 (-1+sigma^2)^2))(2 m2 (-1-14sigma^2+15sigma^4+CES2 (3-10sigma^2+15sigma^4))+m1 (1-66sigma^2+65sigma^4+CES2 (17-66sigma^2+65sigma^4)));


(* ::Input::Initialization:: *)
(*Center-of-mass amplitude coefficients (a's),
appearing in Eq. (3.12)*)
a[i_,0,1]:=alpha[i,0,1]/(4 m^2 gamma^2 xi);
a[i_,1,1]:=alpha[i,1,1]/(4 m gamma xi)-1/(m1^2 (1+gamma1)) alpha[i,0,1]/(4 m^2 gamma^2 xi);
a[i_,2,j_]:=If[i==1&&Or[j==5,j==6],0,
(alpha[i,2,j]zetatilde[j])/(4 m^2 gamma^2 xi)- zeta[j]/(m1^2 (1+gamma1)) alpha[i,1,1]/(4 m gamma xi)+ zeta[j]/(2 m1^4 (1+gamma1)^2) alpha[i,0,1]/(4 m^2 gamma^2 xi)];
(*Structure-dependent coefficients (zeta's),
appearing in Eq. (3.13)*)
zeta[4]=pSq;
zeta[5]=-pSq;
zeta[6]=1;
zetatilde[4]=1;
zetatilde[5]=1;
zetatilde[6]=-m^2 gamma^2 m1^-2;


(* ::Input::Initialization:: *)
(*1PM momentum-space coefficients (d's),
appearing in Eq. (4.9)*)
d[1,0,1]=-a[1,0,1];
d[1,1,1]=-a[1,1,1];
d[1,2,4]=-a[1,2,4];
d[1,2,5]=-a[1,2,5];
d[1,2,6]=-a[1,2,6];


(* ::Input::Initialization:: *)
(*Auxiliary objects for 2PM matching*)
(*Derivatives of coefficients needed for the matching*)
dp[1,0,1]=-((2nu sigma)/(gamma^2 xi^2))+(nu^2 (1-4 xi) (-1+2sigma^2))/(2 gamma^4 xi^3)+(nu^2 (-1+2sigma^2))/(gamma^4 xi^2);
dp[1,1,1]=-(1/(m m1 gamma xi^2))+(nu (1-4 xi)sigma)/(m m1 gamma^3 xi^3)+(nu sigma)/(m m1 gamma^3 xi^2)+(2nu sigma)/(m1^2 gamma^2 (1+gamma1) xi^2)-(nu^2 (1-4 xi) (-1+2sigma^2))/(2 m1^2 gamma^4 (1+gamma1) xi^3)-(nu^2 (-1+2sigma^2))/(m1^2 gamma^4 (1+gamma1) xi^2)-(m^2 nu^2 (-1+2sigma^2))/(2 m1^4 gamma^2 gamma1 (1+gamma1)^2 xi);
dp[1,2,4]=-((CES2 nu sigma)/(m1^2 gamma^2 xi^2))+(2 m nu sigma)/(m1^3 gamma (1+gamma1) xi)+(CES2 nu^2 (1-4 xi) (-1+2sigma^2))/(4 m1^2 gamma^4 xi^3)+(CES2 nu^2 (-1+2sigma^2))/(2 m1^2 gamma^4 xi^2)-(m^2 nu^2 (-1+2sigma^2))/(2 m1^4 gamma^2 (1+gamma1)^2 xi)+pSq/(m m1^3 gamma (1+gamma1) xi^2)-(nu (1-4 xi)sigma pSq)/(m m1^3 gamma^3 (1+gamma1) xi^3)-(nu sigma pSq)/(m1^4 gamma^2 (1+gamma1)^2 xi^2)-(nu sigma pSq)/(m m1^3 gamma^3 (1+gamma1) xi^2)-(m nu sigma pSq)/(m1^5 gamma gamma1 (1+gamma1)^2 xi)+(nu^2 (1-4 xi) (-1+2sigma^2) pSq)/(4 m1^4 gamma^4 (1+gamma1)^2 xi^3)+(nu^2 (-1+2sigma^2) pSq)/(2 m1^4 gamma^4 (1+gamma1)^2 xi^2)+(m^2 nu^2 (-1+2sigma^2) pSq)/(2 m1^6 gamma^2 gamma1 (1+gamma1)^3 xi);
rulesdxp={
Derivative[1][dx[1,0,1]][pSq]->dp[1,0,1],Derivative[1][dx[1,1,1]][pSq]->dp[1,1,1],Derivative[1][dx[1,2,4]][pSq]->dp[1,2,4],dx[1,0,1][pSq]->d[1,0,1],dx[1,1,1][pSq]->d[1,1,1],dx[1,2,4][pSq]->d[1,2,4]
};
(*Auxiliary function in the 2PM EFT amplitude,
appearing in Eq. (4.12)*)
Atilde[zeta_,X_]:=(1-3xi)X+(zeta xi^2 E12^2)/pSq X+2xi^2 E12^2 D[X,pSq]


(* ::Input::Initialization:: *)
(*2PM momentum-space coefficients (d's),
appearing in Eq. (4.11)*)
dx[2,0,1]=-a[2,0,1]+1/(2xi E12) Atilde[0,dx[1,0,1][pSq]^2];
dx[2,1,1]=-a[2,1,1]+1/(2xi E12) Atilde[2,dx[1,0,1][pSq]dx[1,1,1][pSq]];
dx[2,2,4]=-a[2,2,4]+1/(2xi E12) 3/4 Atilde[4/3,dx[1,0,1][pSq]dx[1,2,4][pSq]]+pSq/(4xi E12) 1/4 Atilde[4,dx[1,1,1][pSq]dx[1,1,1][pSq]]+(xi E12)/4 (dx[1,1,1][pSq])dx[1,2,4][pSq];
dx[2,2,5]=-a[2,2,5]-1/(2xi E12) 1/4 Atilde[4,dx[1,0,1][pSq]dx[1,2,4][pSq]]-pSq/(2xi E12) 1/4 Atilde[4,dx[1,1,1][pSq]dx[1,1,1][pSq]]+(xi E12)/4 (dx[1,1,1][pSq])dx[1,2,4][pSq];
dx[2,2,6]=-a[2,2,6]+(xi E12)/pSq^2 (dx[1,0,1][pSq]dx[1,2,4][pSq])+1/(2xi E12) 1/4 Atilde[4,dx[1,1,1][pSq]dx[1,1,1][pSq]]-(xi E12)/pSq (dx[1,1,1][pSq])dx[1,2,4][pSq];
d[2,0,1]=dx[2,0,1]/.rulesdxp/.E12->gamma m;
d[2,1,1]=dx[2,1,1]/.rulesdxp/.E12->gamma m;
d[2,2,4]=dx[2,2,4]/.rulesdxp/.E12->gamma m;
d[2,2,5]=dx[2,2,5]/.rulesdxp/.E12->gamma m;
d[2,2,6]=dx[2,2,6]/.rulesdxp/.E12->gamma m;


(* ::Input::Initialization:: *)
(*Real-space coefficients (c's),
appearing in Eq. (4.15)*)
c[1,0,1]=d[1,0,1];
c[1,1,1]=-d[1,1,1];
c[1,2,4]=-3d[1,2,4];
c[1,2,5]=d[1,2,4];
c[1,2,6]=0;

c[2,0,1]=d[2,0,1];
c[2,1,1]=-2d[2,1,1];
c[2,2,4]=-8d[2,2,4];
c[2,2,5]=2d[2,2,4]-2d[2,2,5];
c[2,2,6]=-2d[2,2,6];

